Sampling General N-Body Interactions with Auxiliary Fields

We present a general auxiliary field transformation which generates effective interactions containing all possible N-body contact terms. The strength of the induced terms can analytically be described in terms of general coefficients associated with the transformation and thus are controllable. This transformation provides a novel way for sampling 3- and 4-body (and higher) contact interactions non-perturbatively in lattice quantum monte-carlo simulations. We show that our method reproduces the exact solution for a two-site quantum mechanical problem.

==> anc/N_Body_Forces.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     46314,       1285]
NotebookOptionsPosition[     40766,       1148]
NotebookOutlinePosition[     41208,       1166]
CellTagsIndexPosition[     41165,       1163]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.705996871971178*^9, 
  3.705996872493266*^9}},ExpressionUUID->"f0260db5-1002-4a1b-a28b-\
bf80c48455f5"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["\[ScriptCapitalM]", "NM"], 
   RowBox[{"(", 
    RowBox[{"2", "k"}], ")"}]], 
  TraditionalForm]],ExpressionUUID->"8a5a82df-2e54-4489-8445-739c6daec883"]], \
"Section",
 InitializationCell->True,
 CellChangeTimes->{{3.705940965654731*^9, 
  3.705940973202757*^9}},ExpressionUUID->"b6d425e0-d6be-496a-809c-\
e288ff7e1905"],

Cell[TextData[{
 "To compute ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[ScriptCapitalZ]", 
     RowBox[{"c", ",", "N"}]], 
    RowBox[{"(", "M", ")"}]], TraditionalForm]],ExpressionUUID->
  "0aaeabba-113d-4a9f-aadc-e8fb52f27312"],
 " we need to determine the set ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[ScriptCapitalM]", "NM"], 
    RowBox[{"(", 
     RowBox[{"2", "k"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "c255d74a-8ebe-4500-8a4b-a14fc952d8fc"],
 ".\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[ScriptCapitalM]", "NM"], 
     RowBox[{"(", 
      RowBox[{"2", "k"}], ")"}]], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       OverscriptBox["m", "\[RightVector]"], "\[Element]", " ", 
       SuperscriptBox[
        SubscriptBox["\[DoubleStruckCapitalN]", "0"], 
        RowBox[{"2", "k"}]]}], "|", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[Sum]", 
            RowBox[{"j", "=", "1"}]], 
           RowBox[{"2", "k"}]], 
          SubscriptBox["m", "j"]}], "=", "M"}], ")"}], " ", "\[And]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[Sum]", 
            RowBox[{"j", "=", "1"}]], 
           RowBox[{"2", "k"}]], 
          RowBox[{"j", " ", 
           SubscriptBox["m", "j"]}]}], "=", 
         RowBox[{"2", "k"}]}], ")"}], " ", "\[And]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "j"], "=", 
         RowBox[{
          RowBox[{"0", " ", "if", " ", "j"}], "\[GreaterSlantEqual]", " ", 
          RowBox[{"2", "N"}]}]}], ")"}]}]}], " ", "}"}]}], TraditionalForm]],
  ExpressionUUID->"2486a808-8af5-497f-b29c-d4b08452679d"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.705939067145443*^9, 3.705939249376855*^9}, 
   3.705940077640807*^9},ExpressionUUID->"90fa3b13-d2d0-4a00-a23b-\
6245c4af7db1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Mc", "[", "bigN_", "]"}], "[", "M_", "]"}], "[", "twok_", "]"}], 
  ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
     "partitions", ",", "\[IndentingNewLine]", "candidateVectors", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"jvec", "=", 
       RowBox[{"Range", "[", "twok", "]"}]}], ",", "\[IndentingNewLine]", 
      "set"}], "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"First", ",", " ", 
      RowBox[{
      "we", " ", "generate", " ", "the", " ", "list", " ", "all", " ", 
       "integer", " ", "partitions", " ", "of", " ", "M", " ", "at", " ", 
       "most", " ", "2", "k", " ", "long"}]}], "*)"}], "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{"partitions", "=", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"IntegerPartitions", "[", "M", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "#", "]"}], "\[LessEqual]", "twok"}], 
         "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "and", " ", "then", " ", "pad", " ", "the", " ", "partitions", " ", 
       "that", " ", "are", " ", "shorter", " ", "than", " ", "2", "k", " ", 
       "with", " ", 
       RowBox[{"zeros", "."}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"partitions", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"PadRight", "[", 
         RowBox[{"#", ",", "twok"}], "]"}], "&"}], "/@", "partitions"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"For", " ", "each", " ", "partition"}], ",", " ", 
       RowBox[{
        RowBox[{
        "we", " ", "need", " ", "all", " ", "the", " ", "rearrangements"}], 
        "..."}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"candidateVectors", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Permutations", "/@", "partitions"}], ",", "1"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "And", " ", "then", " ", "we", " ", "filter", " ", "these", " ", 
        "candidates"}], ",", " ", 
       RowBox[{
       "ensuring", " ", "they", " ", "obey", " ", "the", " ", "other", " ", 
        "logical", " ", 
        RowBox[{"constraints", ":"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     " ", 
     RowBox[{"(*", " ", 
      RowBox[{"First", ",", " ", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Sum]", "j"], 
         RowBox[{"j", " ", 
          SubscriptBox["m", "j"]}]}], " ", "=", " ", 
        RowBox[{"2", "k"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"set", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"candidateVectors", ",", 
        RowBox[{
         RowBox[{"twok", "\[Equal]", 
          RowBox[{"Dot", "[", 
           RowBox[{"jvec", ",", "#"}], "]"}]}], "&"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Then", ",", " ", 
       RowBox[{
        RowBox[{"if", " ", "the", " ", "2", "k"}], " ", 
        "\[GreaterSlantEqual]", " ", 
        RowBox[{
        "2", "N", " ", "then", " ", "it", " ", "could", " ", "be", " ", 
         "that", " ", "j"}], " ", "\[GreaterSlantEqual]", " ", 
        RowBox[{"2", 
         RowBox[{"N", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "In", " ", "that", " ", "case", " ", "filter", " ", "out", " ", "those",
        " ", "sets", " ", "which", " ", "have", " ", "nonzero", " ", 
       "entries", " ", "from", " ", "the", " ", "2", 
       SuperscriptBox["N", "th"], " ", "entry", " ", "onwards"}], " ", "*)"}],
      "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"twok", "\[GreaterEqual]", 
        RowBox[{"2", " ", "bigN"}]}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"set", ",", 
         RowBox[{
          RowBox[{"And", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "\[Equal]", "0"}], "&"}], "/@", 
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", " ", "bigN"}], ";;"}], "]"}], "]"}]}], ")"}]}], 
          "&"}]}], "]"}], ",", "set"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7059143468201036`*^9, 3.705914346988226*^9}, 
   3.70591439005303*^9, {3.705914575489609*^9, 3.7059146356151237`*^9}, {
   3.705914735249028*^9, 3.705914764652912*^9}, 3.705914846370179*^9, {
   3.7059148976702213`*^9, 3.7059149140636377`*^9}, {3.70591494495865*^9, 
   3.705914946468152*^9}, {3.70591509060699*^9, 3.705915130596628*^9}, {
   3.705915360019226*^9, 3.705915371060958*^9}, {3.7059154286716223`*^9, 
   3.7059154432877913`*^9}, {3.7059156479611464`*^9, 3.705915648705639*^9}, {
   3.7059157601705303`*^9, 3.705915765208865*^9}, {3.7059158064456387`*^9, 
   3.705915820149929*^9}, {3.705915973692327*^9, 3.7059159809644938`*^9}, {
   3.705916046118073*^9, 3.705916050545635*^9}, {3.7059161013153877`*^9, 
   3.705916104719846*^9}, {3.705916442092957*^9, 3.7059165785686607`*^9}, {
   3.7059176598331614`*^9, 3.705917697905257*^9}, {3.705918027114489*^9, 
   3.705918028146274*^9}, {3.705918118044404*^9, 3.7059181510719967`*^9}, {
   3.7059200119039593`*^9, 3.705920018814403*^9}, {3.705920090078434*^9, 
   3.705920091396627*^9}, {3.705930997450996*^9, 3.7059310018675528`*^9}, {
   3.705938952326417*^9, 3.705938953116105*^9}, {3.705938986861326*^9, 
   3.705938987665799*^9}, {3.7059392662416067`*^9, 3.7059396798705263`*^9}, {
   3.7059966640091057`*^9, 3.7059966823494043`*^9}, {3.705996752037881*^9, 
   3.705996755467767*^9}, {3.705997963969379*^9, 3.705997970254059*^9}, {
   3.7060074357306232`*^9, 3.706007460090859*^9}, {3.7060076333013887`*^9, 
   3.706007662848844*^9}, {3.706007696863625*^9, 3.706007740574853*^9}, {
   3.706008041161271*^9, 
   3.7060080497048407`*^9}},ExpressionUUID->"6725001b-707c-4cbc-9675-\
3275a57d6f80"],

Cell[TextData[{
 "In the case of uniform sampling, we need to specify a last nonzero ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "i"], TraditionalForm]],ExpressionUUID->
  "0c971478-0b24-45aa-9eff-b73b75d9458b"],
 " that we\[CloseCurlyQuote]re willing to tune in order to have a finite \
amount of algebra (and computing) to do.  If we limit ourselves to cMax \
coefficients, then the inner-most product over j in the expression for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[ScriptCapitalZ]", "NM"], 
    RowBox[{"(", 
     RowBox[{"2", "k"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "ca38b288-1f9a-4e90-ab07-dfa09e0a618d"],
 " can be truncated at ",
 Cell[BoxData[
  FormBox["cMax", TraditionalForm]],ExpressionUUID->
  "dd420127-3a5f-4e20-8891-11cac4617841"],
 ".  So, our vectors ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["m", "\[RightVector]"], TraditionalForm]],ExpressionUUID->
  "6b671085-33cb-4bba-a375-5e2726de9f54"],
 " can be truncated at length cMax (rather than 2k)."
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.705939685151061*^9, 3.705939721788692*^9}, {
  3.705939822727919*^9, 3.705939941680739*^9}, {3.7059399720208387`*^9, 
  3.705940018331031*^9}},ExpressionUUID->"d3f81808-c110-4c37-9bf5-\
19d43c82ea04"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Mc", "[", 
     RowBox[{"\[Infinity]", ",", "cMax_"}], "]"}], "[", "M_", "]"}], "[", 
   "twok_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
     "partitions", ",", "\[IndentingNewLine]", "candidateVectors", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"jvec", "=", 
       RowBox[{"Range", "[", "cMax", "]"}]}]}], "\[IndentingNewLine]", "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"First", ",", " ", 
      RowBox[{
      "we", " ", "generate", " ", "the", " ", "list", " ", "all", " ", 
       "integer", " ", "partitions", " ", "of", " ", "M", " ", "at", " ", 
       "most", " ", "cMax", " ", "long"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"partitions", "=", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"IntegerPartitions", "[", "M", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "#", "]"}], "\[LessEqual]", "cMax"}], 
         "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "and", " ", "then", " ", "pad", " ", "the", " ", "partitions", " ", 
       "that", " ", "are", " ", "shorter", " ", "than", " ", "cMax", " ", 
       "with", " ", 
       RowBox[{"zeros", "."}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"partitions", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"PadRight", "[", 
         RowBox[{"#", ",", "cMax"}], "]"}], "&"}], "/@", "partitions"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"For", " ", "each", " ", "partition"}], ",", " ", 
       RowBox[{
        RowBox[{
        "we", " ", "need", " ", "all", " ", "the", " ", "rearrangements"}], 
        "..."}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"candidateVectors", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Permutations", "/@", "partitions"}], ",", "1"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "And", " ", "then", " ", "we", " ", "filter", " ", "these", " ", 
        "candidates"}], ",", " ", 
       RowBox[{
        RowBox[{"only", " ", "by", " ", 
         RowBox[{
          SubscriptBox["\[Sum]", "j"], 
          RowBox[{"j", " ", 
           SubscriptBox["m", "j"]}]}]}], " ", "=", " ", 
        RowBox[{"2", "k"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Select", "[", 
      RowBox[{"candidateVectors", ",", 
       RowBox[{
        RowBox[{"twok", "\[Equal]", 
         RowBox[{"Dot", "[", 
          RowBox[{"jvec", ",", "#"}], "]"}]}], "&"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "because", " ", "2", "k", " ", "cannot", " ", "be", " ", "greater", " ", 
      "than", " ", "2", "N", " ", "if", " ", "N"}], "=", "\[Infinity]"}], 
    "*)"}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7059143468201036`*^9, 3.705914346988226*^9}, 
   3.70591439005303*^9, {3.705914575489609*^9, 3.7059146356151237`*^9}, {
   3.705914735249028*^9, 3.705914764652912*^9}, 3.705914846370179*^9, {
   3.7059148976702213`*^9, 3.7059149140636377`*^9}, {3.70591494495865*^9, 
   3.705914946468152*^9}, {3.70591509060699*^9, 3.705915130596628*^9}, {
   3.705915360019226*^9, 3.705915371060958*^9}, {3.7059154286716223`*^9, 
   3.7059154432877913`*^9}, {3.7059156479611464`*^9, 3.705915648705639*^9}, {
   3.7059157601705303`*^9, 3.705915765208865*^9}, {3.7059158064456387`*^9, 
   3.705915820149929*^9}, {3.705915973692327*^9, 3.7059159809644938`*^9}, {
   3.705916046118073*^9, 3.705916050545635*^9}, {3.7059161013153877`*^9, 
   3.705916104719846*^9}, {3.705916442092957*^9, 3.7059165785686607`*^9}, {
   3.7059176598331614`*^9, 3.705917697905257*^9}, {3.705918027114489*^9, 
   3.705918028146274*^9}, {3.705918118044404*^9, 3.7059181510719967`*^9}, {
   3.7059200119039593`*^9, 3.705920018814403*^9}, {3.705920090078434*^9, 
   3.705920091396627*^9}, {3.705930997450996*^9, 3.7059310018675528`*^9}, {
   3.705938952326417*^9, 3.705938953116105*^9}, {3.705938986861326*^9, 
   3.705938987665799*^9}, {3.7059392662416067`*^9, 3.7059396798705263`*^9}, {
   3.7059397422523813`*^9, 3.705939768642941*^9}, {3.705939800396968*^9, 
   3.705939808506336*^9}, {3.705940027274385*^9, 3.705940059066018*^9}, {
   3.705996686334395*^9, 3.705996700496464*^9}, {3.705996964719693*^9, 
   3.705996965319954*^9}, 3.706001384313457*^9, {3.706009626906518*^9, 
   3.7060096340086727`*^9}},ExpressionUUID->"8e033e69-27a5-4924-96ff-\
8b11d0ec379b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["\[ScriptCapitalZ]", 
    RowBox[{"c", ",", "N"}]], 
   RowBox[{"(", "M", ")"}]], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"0f9b0a41-8c59-41fe-9ef8-d0f26ab353f2"]], \
"Section",
 InitializationCell->True,
 CellChangeTimes->{{3.705940965654731*^9, 
  3.705940997145463*^9}},ExpressionUUID->"38ae91fc-ca96-4aa3-a370-\
19af895211af"],

Cell[TextData[{
 "Now we can build ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[ScriptCapitalZ]", 
     RowBox[{"c", ",", "N"}]], 
    RowBox[{"(", "M", ")"}]], TraditionalForm]],ExpressionUUID->
  "e935d3ba-6072-4f49-8886-601f4dcf0230"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Sum]", 
      RowBox[{"k", "=", 
       RowBox[{"\[LeftCeiling]", 
        RowBox[{"M", "/", "2"}], "\[RightCeiling]"}]}]], 
     RowBox[{
      RowBox[{
       RowBox[{"\[LeftFloor]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "N"}], "-", "1"}], ")"}], 
         RowBox[{"M", "/", "2"}]}]}], ")"}], "\[RightFloor]"}]], 
    RowBox[{
     FractionBox[
      RowBox[{"\[CapitalGamma]", "(", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"2", "k"}]}], 
        RowBox[{"2", "N"}]], ")"}], 
      RowBox[{"\[CapitalGamma]", "(", 
       FractionBox["1", 
        RowBox[{"2", "N"}]], ")"}]], 
     RowBox[{
      SubscriptBox["\[Sum]", 
       RowBox[{
        OverscriptBox["m", "\[RightVector]"], "\[Element]", 
        SuperscriptBox[
         SubscriptBox["\[ScriptCapitalM]", "NM"], 
         RowBox[{"(", 
          RowBox[{"2", "k"}], ")"}]]}]], 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Product]", 
         RowBox[{"j", "=", "1"}]], 
        RowBox[{"2", "k"}]], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", 
           SubscriptBox["c", "j"]}], ")"}], 
         SubscriptBox["m", "j"]], 
        RowBox[{
         SubscriptBox["m", "j"], "!"}]]}]}]}]}], TraditionalForm]],
  ExpressionUUID->"d759f88a-5512-47b0-8563-d3cae0f09741"],
 ".\n\nIn the case of N=\[Infinity] we can take the limit of the ratio of \
\[CapitalGamma] functions, and truncate the sums and products so that we only \
get up to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "max"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "32d3613e-3a51-4a8c-88f0-a10f24cabd81"],
 "."
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.705940105390606*^9, 3.705940286418089*^9}, {
  3.7059403333772163`*^9, 3.705940400869866*^9}, {3.706004361422048*^9, 
  3.706004399760565*^9}},ExpressionUUID->"da8fd9fb-65c8-4eb5-979b-\
89a9f0437170"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Zc", "[", "bigN_", "]"}], "[", "M_", "]"}], ":=", 
   RowBox[{"Sum", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"2", "k"}]}], 
         RowBox[{"2", " ", "bigN"}]], "]"}], 
       RowBox[{"Gamma", "[", 
        FractionBox["1", 
         RowBox[{"2", "bigN"}]], "]"}]], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", 
              RowBox[{"c", "[", "j", "]"}]}], ")"}], 
            RowBox[{"mvec", "[", 
             RowBox[{"[", "j", "]"}], "]"}]], 
           RowBox[{
            RowBox[{"mvec", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "!"}]], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"2", "k"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"mvec", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Mc", "[", "bigN", "]"}], "[", "M", "]"}], "[", 
           RowBox[{"2", " ", "k"}], "]"}]}], "}"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"M", "/", "2"}], "]"}], ",", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "bigN"}], "-", "1"}], ")"}], " ", 
         RowBox[{"M", "/", "2"}]}], "]"}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zc", "[", 
    RowBox[{"\[Infinity]", ",", "cMax_"}], "]"}], "[", "M_", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Sum", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "+", 
       RowBox[{"2", "k"}]}]], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             RowBox[{"c", "[", "j", "]"}]}], ")"}], 
           RowBox[{"mvec", "[", 
            RowBox[{"[", "j", "]"}], "]"}]], 
          RowBox[{
           RowBox[{"mvec", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "!"}]], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "cMax"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mvec", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Mc", "[", 
            RowBox[{"\[Infinity]", ",", "cMax"}], "]"}], "[", "M", "]"}], "[", 
          RowBox[{"2", " ", "k"}], "]"}]}], "}"}]}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"Ceiling", "[", 
       RowBox[{"M", "/", "2"}], "]"}], ",", 
      RowBox[{"Floor", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "cMax"}], "-", "1"}], ")"}], " ", 
        RowBox[{"M", "/", "2"}]}], "]"}]}], "}"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.70591411152827*^9, 3.7059143327792177`*^9}, 
   3.705915663538246*^9, {3.705916128842852*^9, 3.7059161338826733`*^9}, {
   3.705916220749254*^9, 3.705916223794867*^9}, {3.7059162936873837`*^9, 
   3.705916294550942*^9}, {3.70591795788442*^9, 3.70591798484129*^9}, {
   3.705918023398773*^9, 3.705918023874555*^9}, {3.705918065257654*^9, 
   3.705918071209045*^9}, {3.705918165881876*^9, 3.705918166577043*^9}, {
   3.7059184849826*^9, 3.7059184857730217`*^9}, {3.705918784991905*^9, 
   3.705918810483288*^9}, {3.705918912282845*^9, 3.7059189242593317`*^9}, {
   3.705919881651882*^9, 3.7059198900152493`*^9}, {3.7059199357443943`*^9, 
   3.7059199524472723`*^9}, {3.705920038400775*^9, 3.705920039048595*^9}, 
   3.7059403056451387`*^9, 
   3.7060039267409077`*^9},ExpressionUUID->"d9a74d6b-8914-47a1-989f-\
7f388832199c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["\[ScriptCapitalZ]", "\[Lambda]"], 
   RowBox[{"(", "M", ")"}]], 
  TraditionalForm]],ExpressionUUID->"50e66e8f-7c89-44a5-9cde-0f8192be18db"]], \
"Section",
 InitializationCell->True,
 CellChangeTimes->{{3.705941025323764*^9, 
  3.705941038053863*^9}},ExpressionUUID->"21d8fec6-a2f3-47e0-bb7a-\
bd1ec43550c1"],

Cell[TextData[{
 "Rather than constructing ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ScriptCapitalM]", 
    RowBox[{"(", "M", ")"}]], TraditionalForm]],ExpressionUUID->
  "691a964d-a76b-4cb3-924a-4df92910b2f3"],
 " to build ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[ScriptCapitalZ]", "\[Lambda]"], 
    RowBox[{"(", "M", ")"}]], TraditionalForm]],ExpressionUUID->
  "86f3a8a5-8662-4804-866e-0b798bcb0b7f"],
 ", it\[CloseCurlyQuote]s actually easier to directly expand in \[Rho].  We \
can truncate the sum in the exponent at a point where we know we cannot \
generate any new low-order terms."
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.705940414598754*^9, 3.70594049667589*^9}, {
  3.705941033393347*^9, 
  3.705941034401032*^9}},ExpressionUUID->"42aea418-1a2d-4377-b020-\
b43d92bef359"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z\[Lambda]", "[", "M_", "]"}], ":=", 
  RowBox[{"ExpandAll", "@", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"M", "!"}]], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"-", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Lambda]", "[", "k", "]"}], " ", 
             SuperscriptBox["\[Rho]", "k"]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "M"}], "}"}]}], "]"}]}], "]"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"\[Rho]", ",", "M"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"\[Rho]", "\[Rule]", "0"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.705917021172245*^9, 3.7059171829680367`*^9}, {
   3.7059172257924557`*^9, 3.705917256611342*^9}, 
   3.705917292662203*^9},ExpressionUUID->"bf544bbd-99f7-4b38-afbc-\
8d29a60843a6"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Lambda](N,M)", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.705941046163488*^9, 
  3.705941055786664*^9}},ExpressionUUID->"a2920e4c-89fc-48ae-8e85-\
0584b803dd1c"],

Cell[TextData[{
 "With ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[ScriptCapitalZ]", 
     RowBox[{"c", ",", "N"}]], 
    RowBox[{"(", "M", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "be763d7e-8c93-4806-a167-488b816e9988"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[ScriptCapitalZ]", "\[Lambda]"], 
    RowBox[{"(", "M", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "85f6e8b9-581a-4d96-b5b2-c808e8013407"],
 " in hand we simply must solve for the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Lambda]", 
    RowBox[{"(", "M", ")"}]], TraditionalForm]],ExpressionUUID->
  "ef47f2b6-b957-4c38-83f7-a362bda79af6"],
 "s in terms of the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "j"], TraditionalForm]],ExpressionUUID->
  "1e6adfef-5c2d-41d5-80b2-6574bce2219a"],
 "."
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.705940509233902*^9, 3.705940555377194*^9}, {
  3.7060082315823507`*^9, 3.7060082332926197`*^9}, {3.7060097430587893`*^9, 
  3.706009763175641*^9}},ExpressionUUID->"10b7cb6b-ef59-4e13-8db9-\
041367357e0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Note", ":", " ", 
     RowBox[{
     "bigN", " ", "can", " ", "be", " ", "any", " ", "finite", " ", "integer",
       " ", "or", " ", "the", " ", "sequence", " ", "\[Infinity]"}]}], ",", 
    " ", 
    RowBox[{"cMax", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NBodyForces", "[", "bigN__", "]"}], "[", "M_", "]"}], ":=", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpandAll", "@", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"\[LongLeftArrow]", " ", "format"}], " ", "the", " ", 
         "results", " ", "of"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Solve", "[", 
        RowBox[{"(*", " ", 
         RowBox[{"solving", " ", "for"}], " ", "*)"}], "\[IndentingNewLine]", 
        
        RowBox[{
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Z\[Lambda]", "[", "#", "]"}], "\[Equal]", 
             RowBox[{
              RowBox[{"Zc", "[", "bigN", "]"}], "[", "#", "]"}]}], "&"}], ",", 
           RowBox[{"Range", "[", "M", "]"}]}], "]"}], " ", 
         RowBox[{"(*", " ", 
          RowBox[{"the", " ", "matching", " ", "relations"}], " ", "*)"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]", "/@", 
          RowBox[{"Range", "[", "M", "]"}]}]}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{"for", " ", "all", " ", "the", " ", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"(", "M", ")"}]]}], " ", "*)"}], "\[IndentingNewLine]", 
        "]"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"c", "/@", 
       RowBox[{"Last", "[", 
        RowBox[{"{", "bigN", "}"}], "]"}]}]}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.705917376230103*^9, 3.705917408335843*^9}, {
   3.705917442276986*^9, 3.705917448541719*^9}, {3.705917717037916*^9, 
   3.705917745769038*^9}, {3.7059178827249737`*^9, 3.705917911986835*^9}, 
   3.705918088734833*^9, {3.7059189443252163`*^9, 3.705918949174168*^9}, {
   3.705930777877927*^9, 3.7059308571869297`*^9}, {3.705940586656855*^9, 
   3.705940590672367*^9}, {3.705940633930386*^9, 3.70594068723837*^9}, {
   3.7059410785951767`*^9, 
   3.705941201678523*^9}},ExpressionUUID->"94fd583b-241d-48f1-87b9-\
a2479d888ce3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Sampling Distributions", "Section",
 CellChangeTimes->{{3.706428761769696*^9, 
  3.7064287666894836`*^9}},ExpressionUUID->"df38ec5d-5ece-454e-9cd9-\
d5a0684d78b4"],

Cell[TextData[{
 "Here we provide the sampling distribution ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["P", "N"], "(", "\[Phi]", ")"}], TraditionalForm]],
  ExpressionUUID->"867766cf-42dd-4dc5-b55e-7edc3ce73587"],
 "."
}], "Text",
 CellChangeTimes->{{3.706428819261862*^9, 3.7064288359685907`*^9}, {
  3.706429268685988*^9, 
  3.706429269044491*^9}},ExpressionUUID->"816733eb-b670-4f06-8cda-\
1144522bb6d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", "bigN_", "]"}], ":=", 
  RowBox[{"Function", "[", 
   RowBox[{"\[Phi]", ",", 
    RowBox[{"Evaluate", "@", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"bigN", "\[Equal]", "\[Infinity]"}], ",", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"UnitBox", "[", 
         FractionBox["\[Phi]", "2"], "]"}]}], ",", 
       RowBox[{
        FractionBox["bigN", 
         RowBox[{"Gamma", "[", 
          FractionBox["1", 
           RowBox[{"2", " ", "bigN"}]], "]"}]], 
        RowBox[{"Exp", "[", 
         RowBox[{"-", 
          SuperscriptBox["\[Phi]", 
           RowBox[{"2", " ", "bigN"}]]}], "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.706428405451953*^9, 3.706428455845168*^9}, {
  3.706428489546884*^9, 
  3.70642858273307*^9}},ExpressionUUID->"9a0d897c-82c5-42ef-9309-\
1c8eba5435b4"],

Cell["We can test it on a range of N:", "Text",
 CellChangeTimes->{{3.706428840986434*^9, 
  3.706428848860976*^9}},ExpressionUUID->"b4b8f4d5-0547-4301-ac37-\
fadc9d9fdcde"],

Cell[BoxData[
 RowBox[{"testNs", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Range", "[", "10", "]"}], "~", "Join", "~", 
    SuperscriptBox["2", 
     RowBox[{"Range", "[", 
      RowBox[{"4", ",", "8"}], "]"}]], "~", "Join", "~", 
    RowBox[{"{", "\[Infinity]", "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.706428800431192*^9, 3.706428811434575*^9}, {
  3.706428851549027*^9, 3.706428854119731*^9}, {3.706428918623453*^9, 
  3.7064289187169237`*^9}, {3.7064289647109137`*^9, 
  3.706429007801587*^9}},ExpressionUUID->"54911301-bd34-4a5c-8826-\
1c7e41086835"],

Cell["Check that everybody is normalized:", "Text",
 CellChangeTimes->{{3.706428856470504*^9, 
  3.70642886043152*^9}},ExpressionUUID->"8ebb518c-10a9-45c7-89f6-\
ab55ccb280e6"],

Cell[BoxData[
 RowBox[{"And", "@@", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "\[Equal]", "1"}], "&"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "[", "#", "]"}], "[", "x", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}]}], "]"}], 
      "&"}], "/@", "testNs"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.706428608508109*^9, 3.706428643492426*^9}, {
  3.706428871090864*^9, 3.7064288718583593`*^9}, {3.7064289256792173`*^9, 
  3.706428935018022*^9}},ExpressionUUID->"5a39812c-d853-4647-b428-\
c1f30fb49aaf"],

Cell[TextData[{
 "You can see that ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "N"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "cff6c42e-475e-46f0-93e3-1438c31cc8ce"],
 " does in fact become a uniform distribution as \
N\[LongRightArrow]\[Infinity]:"
}], "Text",
 CellChangeTimes->{{3.7064288814604063`*^9, 3.706428892309965*^9}, {
  3.706429291202318*^9, 
  3.706429321303493*^9}},ExpressionUUID->"8b695ebd-966e-42f3-abde-\
85e45bcf459c"],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"Through", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"P", "/@", "testNs"}], ")"}], "[", "x", "]"}], "]"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7064285184392443`*^9, 3.706428529298049*^9}, {
  3.706428592073586*^9, 3.7064286018437433`*^9}, {3.7064286500487757`*^9, 
  3.706428696592977*^9}, {3.706428737884471*^9, 3.70642873846001*^9}, {
  3.7064289034998713`*^9, 3.7064289110116577`*^9}, {3.706429034592326*^9, 
  3.7064290524805927`*^9}},ExpressionUUID->"7126842c-1b14-4e4b-a04b-\
a54ee5cfa544"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Results", "Section",
 CellChangeTimes->{{3.7059412254307423`*^9, 
  3.705941226421406*^9}},ExpressionUUID->"a765c645-06e0-439c-9bba-\
44168e674301"],

Cell[CellGroupData[{

Cell["N=1 (Hubbard-Stratonovich)", "Subsubsection",
 CellChangeTimes->{{3.705941319354073*^9, 3.705941325546261*^9}, {
  3.705941764616535*^9, 
  3.705941770892249*^9}},ExpressionUUID->"98c15fe4-bd20-4e92-b305-\
01bcdbf60b53"],

Cell["Here\[CloseCurlyQuote]s the Hubbard-Stratonovich transformation \
(N=1):", "Text",
 CellChangeTimes->{{3.705940783459811*^9, 
  3.705940815089323*^9}},ExpressionUUID->"8f144358-3f2c-41fd-b82e-\
d2e5f761cd20"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NBodyForces", "[", "1", "]"}], "[", "10", "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.70593096549489*^9, 
  3.705930973084445*^9}},ExpressionUUID->"2a435852-4790-4053-9761-\
3d6b6d850e1a"],

Cell["\<\
of course all the forces, except for the two-body force, come out to be zero.\
\
\>", "Text",
 CellChangeTimes->{{3.705941277834902*^9, 
  3.705941314818223*^9}},ExpressionUUID->"d7d25cd4-017e-4fbe-aaf3-\
a763e5a2341e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["N=2", "Subsubsection",
 CellChangeTimes->{{3.705941329433589*^9, 
  3.7059413297857437`*^9}},ExpressionUUID->"3724c014-2ba2-4fa8-8125-\
4c74b22dfcd8"],

Cell[TextData[{
 "Here are the values of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Lambda]", 
    RowBox[{"(", "M", ")"}]], TraditionalForm]],ExpressionUUID->
  "be02f779-2769-440a-aece-9d4139e30c70"],
 " for N=2:"
}], "Text",
 CellChangeTimes->{{3.705940798769662*^9, 3.7059408101939373`*^9}, {
  3.706009848524942*^9, 
  3.7060098496464367`*^9}},ExpressionUUID->"25af22d4-5482-40ac-8c00-\
41752a62b373"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"A", " ", "function", " ", "for", " ", "implementing", " ", 
     RowBox[{"\[CapitalGamma]", "[", "x", "]"}]}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "-", "1"}], ")"}], 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"x", "-", "1"}], "]"}], " ", "and", " ", "introducing", " ", 
     "the", " ", "\[Gamma]31", " ", 
     RowBox[{"shorthand", ":"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"simplifyGammas", "[", "e_", "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{"e", "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Gamma", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"x", "-", "1"}], "]"}], 
           RowBox[{"(", 
            RowBox[{"x", "-", "1"}], ")"}]}], "/;", 
          RowBox[{"(", 
           RowBox[{"x", ">", "1"}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "/", "4"}], "]"}], "\[Rule]", 
         RowBox[{"\[Gamma]31", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "/", "4"}], "]"}]}]}]}], "}"}]}], ")"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"And", ",", " ", 
     RowBox[{"the", " ", 
      RowBox[{"tables", ":"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NBodyForces", "[", "2", "]"}], "[", "4", "]"}], "//", 
    "TableForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NBodyForces", "[", "2", "]"}], "[", "4", "]"}], "//", 
     "simplifyGammas"}], "//", "TableForm"}]}]}]], "Input",
 CellChangeTimes->{{3.705917752644815*^9, 3.7059177584436913`*^9}, {
  3.7059308592758207`*^9, 3.705930862443552*^9}, {3.705930898191512*^9, 
  3.705930947686141*^9}, {3.705940821922886*^9, 
  3.705940907542194*^9}},ExpressionUUID->"5f29dfef-1090-4c75-9135-\
f2cb3826de50"],

Cell["\<\
You can see that these are a bit of mess.  They\[CloseCurlyQuote]re actually \
simpler than other N.\
\>", "Text",
 CellChangeTimes->{{3.705941383209399*^9, 
  3.705941407743906*^9}},ExpressionUUID->"221c1379-3d5c-4c91-9beb-\
674dee916794"]
}, Open  ]],

Cell[CellGroupData[{

Cell["N=3", "Subsubsection",
 CellChangeTimes->{{3.705941415999751*^9, 
  3.705941416831399*^9}},ExpressionUUID->"27eab55e-1e28-4e5b-b4ab-\
f21d2c569608"],

Cell["For illustration, ", "Text",
 CellChangeTimes->{{3.70594143041672*^9, 
  3.705941432919237*^9}},ExpressionUUID->"361c9899-86ec-45a8-b36d-\
e03cdda84614"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NBodyForces", "[", "3", "]"}], "[", "4", "]"}], "//", 
   "simplifyGammas"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.705941418855116*^9, 
  3.7059414962083893`*^9}},ExpressionUUID->"22d876da-98ac-4c21-9a16-\
ed4029244217"],

Cell[TextData[{
 "where the appearance of  ",
 Cell[BoxData[
  FormBox[
   SqrtBox["\[Pi]"], TraditionalForm]],ExpressionUUID->
  "c0f37969-e3fe-44ec-97c9-cda61e9a730a"],
 " arises from some special known values of \[CapitalGamma]."
}], "Text",
 CellChangeTimes->{{3.705941510885474*^9, 3.70594155681211*^9}, {
  3.706007776601666*^9, 
  3.706007784547566*^9}},ExpressionUUID->"b1b89b26-b530-4046-a480-\
3b8b5ab0fa47"]
}, Open  ]],

Cell[CellGroupData[{

Cell["N=\[Infinity] (Uniform sampling)", "Subsubsection",
 CellChangeTimes->{{3.705941329433589*^9, 3.7059413450334682`*^9}, 
   3.7059415895551233`*^9},ExpressionUUID->"7f709470-33cc-4c7f-8c27-\
5208e43a6ea5"],

Cell[TextData[{
 "Finally, the list of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Lambda]", 
    RowBox[{"(", "M", ")"}]], TraditionalForm]],
  InitializationCell->True,ExpressionUUID->
  "a5525193-bcc7-4465-be64-e2f6255731b5"],
 " when we do uniform sampling (N=\[Infinity]) but pick all ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["c", 
     RowBox[{"j", ">", "3"}]], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "463cc7ad-f483-4830-830b-3a286640e927"],
 ":"
}], "Text",
 CellChangeTimes->{{3.7059409121429243`*^9, 3.705940949117902*^9}, {
  3.706008536090919*^9, 3.706008536255972*^9}, {3.7060098590668373`*^9, 
  3.706009865367236*^9}},ExpressionUUID->"516cc0d1-3c6c-46e9-a6c7-\
61be194e6af6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NBodyForces", "[", 
    RowBox[{"\[Infinity]", ",", "3"}], "]"}], "[", "4", "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.705917752644815*^9, 3.7059177584436913`*^9}, {
  3.7059184977981377`*^9, 3.7059185016386023`*^9}, {3.705920070011196*^9, 
  3.70592007073075*^9}, {3.705930873510886*^9, 
  3.7059308743021173`*^9}},ExpressionUUID->"ac3778cf-5586-42d1-8edd-\
0744ac65e934"],

Cell[TextData[{
 "We can generate further orders in \[Lambda] or study cases with additional ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "j"], TraditionalForm]],ExpressionUUID->
  "78cc6ebb-32f0-4ccf-be9d-51f395cedf2c"],
 ".\n\nFor example, if we were willing to tune 5 ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "j"], TraditionalForm]],ExpressionUUID->
  "973302c7-67ce-4b0a-9424-1d997a2e7c60"]
}], "Text",
 CellChangeTimes->{{3.705941647210073*^9, 3.705941719822104*^9}, {
  3.706008202679555*^9, 
  3.706008220764058*^9}},ExpressionUUID->"55296ae1-f822-4657-8e0c-\
0dfd587967a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NBodyForces", "[", 
    RowBox[{"\[Infinity]", ",", "5"}], "]"}], "[", "6", "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.705917752644815*^9, 3.7059177584436913`*^9}, {
   3.7059184977981377`*^9, 3.7059185016386023`*^9}, {3.705920070011196*^9, 
   3.70592007073075*^9}, {3.705930873510886*^9, 3.7059308743021173`*^9}, {
   3.706008192985244*^9, 3.706008200568943*^9}, 
   3.7060083335576878`*^9},ExpressionUUID->"f1b5b96b-12e8-477c-9b3a-\
96c1a8f05c43"],

Cell[TextData[{
 "which you can see reduces to the previous result if you set ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["c", "4"], "=", 
    RowBox[{
     SubscriptBox["c", "5"], "=", "0"}]}], TraditionalForm]],ExpressionUUID->
  "3b56229f-97d6-43d9-a61e-16d300bc9b01"],
 "."
}], "Text",
 CellChangeTimes->{{3.706008297666985*^9, 
  3.7060083145420313`*^9}},ExpressionUUID->"a66e2546-a784-45da-b2d8-\
ec49043e4694"],

Cell["Interestingly, all of the \[CapitalGamma]s disappear in N=\[Infinity] \
limit.", "Text",
 CellChangeTimes->{{3.706008351053146*^9, 
  3.706008370328781*^9}},ExpressionUUID->"ce7bcefd-defa-4b32-9835-\
e9ca605a89d6"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 1031},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
SpellingDictionaries->{"CorrectWords"->{"Stratonovich"}},
Magnification:>2. Inherited,
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 178, 4, 63, "Input", "ExpressionUUID" -> \
"f0260db5-1002-4a1b-a28b-bf80c48455f5"],
Cell[CellGroupData[{
Cell[761, 28, 394, 11, 127, "Section", "ExpressionUUID" -> \
"b6d425e0-d6be-496a-809c-e288ff7e1905",
 InitializationCell->True],
Cell[1158, 41, 2013, 62, 576, "Text", "ExpressionUUID" -> \
"90fa3b13-d2d0-4a00-a23b-6245c4af7db1",
 InitializationCell->True],
Cell[3174, 105, 6115, 140, 3404, "Input", "ExpressionUUID" -> \
"6725001b-707c-4cbc-9675-3275a57d6f80",
 InitializationCell->True],
Cell[9292, 247, 1283, 31, 572, "Text", "ExpressionUUID" -> \
"d3f81808-c110-4c37-9bf5-19d43c82ea04",
 InitializationCell->True],
Cell[10578, 280, 4680, 103, 2748, "Input", "ExpressionUUID" -> \
"8e033e69-27a5-4924-96ff-8b11d0ec379b",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[15295, 388, 430, 12, 97, "Section", "ExpressionUUID" -> \
"38ae91fc-ca96-4aa3-a370-19af895211af",
 InitializationCell->True],
Cell[15728, 402, 2316, 72, 736, "Text", "ExpressionUUID" -> \
"da8fd9fb-65c8-4eb5-979b-89a9f0437170",
 InitializationCell->True],
Cell[18047, 476, 4010, 110, 2340, "Input", "ExpressionUUID" -> \
"d9a74d6b-8914-47a1-989f-7f388832199c",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[22094, 591, 381, 10, 95, "Section", "ExpressionUUID" -> \
"21d8fec6-a2f3-47e0-bb7a-bd1ec43550c1",
 InitializationCell->True],
Cell[22478, 603, 840, 22, 404, "Text", "ExpressionUUID" -> \
"42aea418-1a2d-4377-b020-b43d92bef359",
 InitializationCell->True],
Cell[23321, 627, 979, 28, 500, "Input", "ExpressionUUID" -> \
"bf544bbd-99f7-4b38-afbc-8d29a60843a6",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[24337, 660, 186, 4, 95, "Section", "ExpressionUUID" -> \
"a2920e4c-89fc-48ae-8e85-0584b803dd1c",
 InitializationCell->True],
Cell[24526, 666, 1165, 35, 224, "Text", "ExpressionUUID" -> \
"10b7cb6b-ef59-4e13-8db9-041367357e0f",
 InitializationCell->True],
Cell[25694, 703, 2427, 57, 1306, "Input", "ExpressionUUID" -> \
"94fd583b-241d-48f1-87b9-a2479d888ce3",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[28158, 765, 169, 3, 95, "Section", "ExpressionUUID" -> \
"df38ec5d-5ece-454e-9cd9-d5a0684d78b4"],
Cell[28330, 770, 422, 12, 62, "Text", "ExpressionUUID" -> \
"816733eb-b670-4f06-8cda-1144522bb6d5"],
Cell[28755, 784, 885, 26, 223, "Input", "ExpressionUUID" -> \
"9a0d897c-82c5-42ef-9309-1c8eba5435b4"],
Cell[29643, 812, 173, 3, 60, "Text", "ExpressionUUID" -> \
"b4b8f4d5-0547-4301-ac37-fadc9d9fdcde"],
Cell[29819, 817, 569, 13, 69, "Input", "ExpressionUUID" -> \
"54911301-bd34-4a5c-8826-1c7e41086835"],
Cell[30391, 832, 176, 3, 60, "Text", "ExpressionUUID" -> \
"8ebb518c-10a9-45c7-89f6-ab55ccb280e6"],
Cell[30570, 837, 695, 19, 63, "Input", "ExpressionUUID" -> \
"5a39812c-d853-4647-b428-c1f30fb49aaf"],
Cell[31268, 858, 473, 13, 62, "Text", "ExpressionUUID" -> \
"8b695ebd-966e-42f3-abde-85e45bcf459c"],
Cell[31744, 873, 704, 17, 63, "Input", "ExpressionUUID" -> \
"7126842c-1b14-4e4b-a04b-a54ee5cfa544"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32485, 895, 154, 3, 127, "Section", "ExpressionUUID" -> \
"a765c645-06e0-439c-9bba-44168e674301"],
Cell[CellGroupData[{
Cell[32664, 902, 226, 4, 68, "Subsubsection", "ExpressionUUID" -> \
"98c15fe4-bd20-4e92-b305-01bcdbf60b53"],
Cell[32893, 908, 214, 4, 60, "Text", "ExpressionUUID" -> \
"8f144358-3f2c-41fd-b82e-d2e5f761cd20"],
Cell[33110, 914, 254, 7, 63, "Input", "ExpressionUUID" -> \
"2a435852-4790-4053-9761-3d6b6d850e1a"],
Cell[33367, 923, 229, 6, 60, "Text", "ExpressionUUID" -> \
"d7d25cd4-017e-4fbe-aaf3-a763e5a2341e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33633, 934, 156, 3, 68, "Subsubsection", "ExpressionUUID" -> \
"3724c014-2ba2-4fa8-8125-4c74b22dfcd8"],
Cell[33792, 939, 413, 12, 62, "Text", "ExpressionUUID" -> \
"25af22d4-5482-40ac-8c00-41752a62b373"],
Cell[34208, 953, 2014, 54, 392, "Input", "ExpressionUUID" -> \
"5f29dfef-1090-4c75-9135-f2cb3826de50"],
Cell[36225, 1009, 250, 6, 60, "Text", "ExpressionUUID" -> \
"221c1379-3d5c-4c91-9beb-674dee916794"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36512, 1020, 154, 3, 136, "Subsubsection", "ExpressionUUID" -> \
"27eab55e-1e28-4e5b-b4ab-f21d2c569608"],
Cell[36669, 1025, 159, 3, 120, "Text", "ExpressionUUID" -> \
"361c9899-86ec-45a8-b36d-e03cdda84614"],
Cell[36831, 1030, 296, 8, 126, "Input", "ExpressionUUID" -> \
"22d876da-98ac-4c21-9a16-ed4029244217"],
Cell[37130, 1040, 418, 11, 134, "Text", "ExpressionUUID" -> \
"b1b89b26-b530-4046-a480-3b8b5ab0fa47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37585, 1056, 210, 3, 136, "Subsubsection", "ExpressionUUID" -> \
"7f709470-33cc-4c7f-8c27-5208e43a6ea5"],
Cell[37798, 1061, 722, 20, 136, "Text", "ExpressionUUID" -> \
"516cc0d1-3c6c-46e9-a6c7-61be194e6af6"],
Cell[38523, 1083, 440, 10, 126, "Input", "ExpressionUUID" -> \
"ac3778cf-5586-42d1-8edd-0744ac65e934"],
Cell[38966, 1095, 595, 15, 296, "Text", "ExpressionUUID" -> \
"55296ae1-f822-4657-8e0c-0dfd587967a8"],
Cell[39564, 1112, 517, 11, 126, "Input", "ExpressionUUID" -> \
"f1b5b96b-12e8-477c-9b3a-96c1a8f05c43"],
Cell[40084, 1125, 431, 13, 126, "Text", "ExpressionUUID" -> \
"a66e2546-a784-45da-b2d8-ec49043e4694"],
Cell[40518, 1140, 220, 4, 120, "Text", "ExpressionUUID" -> \
"ce7bcefd-defa-4b32-9835-e9ca605a89d6"]
}, Open  ]]
}, Open  ]]
}
]
*)


